Robust Distributed Arrays: Provably Secure Networking for Data Availability Sampling

Data Availability Sampling (DAS), a central component of Ethereum's roadmap, enables clients to verify data availability without requiring any single client to download the entire dataset. DAS operates by having clients randomly retrieve individual symbols of erasure-encoded data from a peer-to-peer network. While the cryptographic and encoding aspects of DAS have recently undergone formal analysis, the peer-to-peer networking layer remains underexplored, with a lack of security definitions and efficient, provably secure constructions. In this work, we address this gap by introducing a novel distributed data structure that can serve as the networking layer for DAS, which we call robust distributed arrays. That is, we rigorously define a robustness property of a distributed data structure in an open permissionless network, that mimics a collection of arrays. Then, we give a simple and efficient construction and formally prove its robustness. Notably, every individual node is required to store only small portions of the data, and accessing array positions incurs minimal latency. The robustness of our construction relies solely on the presence of a minimal absolute number of honest nodes in the network. In particular, we avoid any honest majority assumption. Beyond DAS, we anticipate that robust distributed arrays can have wider applications in distributed systems.

==> matrix-pars-2.py <==
import math
from itertools import product
from tabulate import tabulate


ERROR = 30
NUM_VIRTUAL_NODES = 4


def num_honest_helper(k1 : int, nu : int, fraction_bad_columns : float):
    assert nu > math.e

    # first determine k2
    logdiff = math.log2(nu) - math.log2(math.e)
    k2 = math.ceil(ERROR / (fraction_bad_columns * logdiff))
    # k2 = math.ceil(ERROR + math.log2(k1) / (fraction_bad_columns * logdiff))

    # now determine num_honest
    nom = math.log2(nu) + math.log2(k1) - math.log2(fraction_bad_columns)
    # nom = math.log2(nu) - math.log2(fraction_bad_columns)
    denom = math.log2(math.e) * NUM_VIRTUAL_NODES
    factor = k1 * k2

    return (math.ceil(factor * (nom / denom)), k2)


def num_honest(k1 : int, fraction_bad_columns : float):

    # call num_honest_helper for a bunch of possible nu's
    # and take the minimum
    nurange = range(4,100)
    (currmin, currk2) = num_honest_helper(k1, 3, fraction_bad_columns)
    for nu in nurange:
        (nh, k2) = num_honest_helper(k1, nu, fraction_bad_columns)
        if nh < currmin:
            currmin = nh
            currk2 = k2

    return (currmin, k2)

k1range = [2, 5, 10, 20]
crange = [0.01, 0.05, 0.1, 0.2]


# Generate combinations
combinations = product(k1range, crange)

# Create an empty list to store the rows of the table
table = []

# compute num_honest for each valid combination
for k1, c in combinations:
    (result, k2) = num_honest(k1, c)
    table.append([k1, c, result, k2, NUM_VIRTUAL_NODES / k2])

# Sort the table by the `num_honest` column (which is the last column)
sorted_table = sorted(table, key=lambda x: x[2])

# Define the table headers
headers = ["k1", "fraction of bad columns", "num_honest", "k2", "expected fraction of data to store"]

# Print explanation
print("")
print("The following table shows that if we have k1 rows")
print("and if we want at most a c-fraction of bad columns, what ")
print("kind of assumption do we need to make for the    ")
print("number of honest nodes and the number of columns k2 (which determines the storage).")
print("")

# Print the table using tabulate
print(tabulate(sorted_table, headers, tablefmt="fancy_grid"))

